Renormalization group functions of QCD in the minimal MOM scheme

We provide the full set of renormalization group functions for the renormalization of QCD in the minimal MOM scheme to four loops for the colour group SU(N_c).

==> anc/qcdmmom.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    Electronic version of renormalization group functions, coupling
    constant mappings and conversion functions for minimal MOM scheme 
    for arbitrary colour group and SU(Nc) separately 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the usual group Casimirs.
d4XY are the rank 4 Casimirs based on representations X and Y.
Nf is the number of massless quarks.
NA is the dimension of the adjoint representation. 
N_F is the dimension of the fundamental representation. 
zn is zeta(n) where zeta(z) is the Riemann zeta function.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amm is the minimal MOM coupling constant.
almm is the minimal MOM gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                 minimal MOM for arbitrary colour group 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


amm :=

a + (9*al^2*Ca + 18*al*Ca + 169*Ca - 80*Nf*Tf)/36*a^2 
+ (405*al^3*Ca^2 - 486*al^2*Ca^2*z3 + 2835*al^2*Ca^2 + 3564*al*Ca^2*z3 
+ 2421*al*Ca^2 - 1440*al*Ca*Nf*Tf - 6318*Ca^2*z3 + 76063*Ca^2 
- 10368*Ca*Nf*Tf*z3 - 50656*Ca*Nf*Tf + 20736*Cf*Nf*Tf*z3 - 23760*Cf*Nf*Tf 
+ 6400*Nf^2*Tf^2)/1296*a^3 + ( - 10692*al^4*Ca^3*z3 + 8505*al^4*Ca^3*z5 
+ 41067*al^4*Ca^3 - 59292*al^3*Ca^3*z3 - 4860*al^3*Ca^3*z5 + 293301*al^3*Ca^3 
- 138024*al^2*Ca^3*z3 - 85050*al^2*Ca^3*z5 + 1315035*al^2*Ca^3 
+ 46656*al^2*Ca^2*Nf*Tf*z3 - 322056*al^2*Ca^2*Nf*Tf + 3355020*al*Ca^3*z3 
- 860220*al*Ca^3*z5 + 1277496*al*Ca^3 - 2115072*al*Ca^2*Nf*Tf*z3 
- 581760*al*Ca^2*Nf*Tf + 373248*al*Ca*Cf*Nf*Tf*z3 - 427680*al*Ca*Cf*Nf*Tf 
+ 331776*al*Ca*Nf^2*Tf^2*z3 + 32256*al*Ca*Nf^2*Tf^2 - 6552900*Ca^3*z3 
- 1896615*Ca^3*z5 + 42074947*Ca^3 - 4499712*Ca^2*Nf*Tf*z3 
+ 2488320*Ca^2*Nf*Tf*z5 - 38975424*Ca^2*Nf*Tf + 15303168*Ca*Cf*Nf*Tf*z3 
+ 3732480*Ca*Cf*Nf*Tf*z5 - 23755968*Ca*Cf*Nf*Tf + 3068928*Ca*Nf^2*Tf^2*z3 
+ 9209280*Ca*Nf^2*Tf^2 + 4603392*Cf^2*Nf*Tf*z3 - 7464960*Cf^2*Nf*Tf*z5 
+ 1482624*Cf^2*Nf*Tf - 6469632*Cf*Nf^2*Tf^2*z3 + 8065152*Cf*Nf^2*Tf^2 
- 512000*Nf^3*Tf^3)/46656*a^4;

almm :=

al + (al*( - 9*al^2*Ca - 18*al*Ca - 97*Ca + 80*Nf*Tf))/36*a 
+ (al*(18*al^4*Ca^2 - 18*al^3*Ca^2 + 190*al^2*Ca^2 - 320*al^2*Ca*Nf*Tf 
- 576*al*Ca^2*z3 + 463*al*Ca^2 - 320*al*Ca*Nf*Tf + 864*Ca^2*z3 - 7143*Ca^2 
+ 2304*Ca*Nf*Tf*z3 + 4248*Ca*Nf*Tf - 4608*Cf*Nf*Tf*z3 + 5280*Cf*Nf*Tf))/288*a^2 
+ (al*( - 486*al^6*Ca^3 + 1944*al^5*Ca^3 + 4212*al^4*Ca^3*z3 
- 5670*al^4*Ca^3*z5 - 18792*al^4*Ca^3 + 12960*al^4*Ca^2*Nf*Tf 
+ 48276*al^3*Ca^3*z3 - 6480*al^3*Ca^3*z5 - 75951*al^3*Ca^3 
- 8640*al^3*Ca^2*Nf*Tf - 52164*al^2*Ca^3*z3 + 2916*al^2*Ca^3*z4 
+ 124740*al^2*Ca^3*z5 + 92505*al^2*Ca^3 - 129600*al^2*Ca^2*Nf*Tf*z3 
- 147288*al^2*Ca^2*Nf*Tf + 248832*al^2*Ca*Cf*Nf*Tf*z3 - 285120*al^2*Ca*Cf*Nf*Tf - 38400*al^2*Ca*Nf^2*Tf^2 - 1303668*al*Ca^3*z3 + 11664*al*Ca^3*z4 
+ 447120*al*Ca^3*z5 + 354807*al*Ca^3 + 698112*al*Ca^2*Nf*Tf*z3 
- 312336*al*Ca^2*Nf*Tf + 248832*al*Ca*Cf*Nf*Tf*z3 - 285120*al*Ca*Cf*Nf*Tf 
- 221184*al*Ca*Nf^2*Tf^2*z3 + 55296*al*Ca*Nf^2*Tf^2 + 2007504*Ca^3*z3 
+ 8748*Ca^3*z4 + 1138050*Ca^3*z5 - 10221367*Ca^3 + 1505088*Ca^2*Nf*Tf*z3 
- 279936*Ca^2*Nf*Tf*z4 - 1658880*Ca^2*Nf*Tf*z5 + 9236488*Ca^2*Nf*Tf 
- 5156352*Ca*Cf*Nf*Tf*z3 + 373248*Ca*Cf*Nf*Tf*z4 - 2488320*Ca*Cf*Nf*Tf*z5 
+ 9293664*Ca*Cf*Nf*Tf - 884736*Ca*Nf^2*Tf^2*z3 - 1343872*Ca*Nf^2*Tf^2 
- 3068928*Cf^2*Nf*Tf*z3 + 4976640*Cf^2*Nf*Tf*z5 - 988416*Cf^2*Nf*Tf 
+ 2101248*Cf*Nf^2*Tf^2*z3 - 2842368*Cf*Nf^2*Tf^2))/31104*a^3;


beta_mmom := 

( - 11*Ca + 4*Nf*Tf)/3*amm^2
+ ( - 3*almm^3*Ca^2 + 10*almm^2*Ca^2 - 8*almm^2*Ca*Nf*Tf + 13*almm*Ca^2
- 8*almm*Ca*Nf*Tf - 136*Ca^2 + 80*Ca*Nf*Tf + 48*Cf*Nf*Tf)/12*amm^3
+ ( - 165*almm^4*Ca^3 + 24*almm^4*Ca^2*Nf*Tf + 108*almm^3*Ca^3*z3 
- 189*almm^3*Ca^3 - 144*almm^3*Ca^2*Nf*Tf - 468*almm^2*Ca^3*z3 
+ 2175*almm^2*Ca^3 + 144*almm^2*Ca^2*Nf*Tf*z3 - 1656*almm^2*Ca^2*Nf*Tf 
- 864*almm^2*Ca*Cf*Nf*Tf - 1188*almm*Ca^3*z3 + 3291*almm*Ca^3 
- 1776*almm*Ca^2*Nf*Tf - 1152*almm*Ca*Cf*Nf*Tf + 5148*Ca^3*z3 - 38620*Ca^3 
+ 6576*Ca^2*Nf*Tf*z3 + 32144*Ca^2*Nf*Tf - 16896*Ca*Cf*Nf*Tf*z3 
+ 20512*Ca*Cf*Nf*Tf - 3072*Ca*Nf^2*Tf^2*z3 - 4416*Ca*Nf^2*Tf^2 - 576*Cf^2*Nf*Tf 
+ 6144*Cf*Nf^2*Tf^2*z3 - 5888*Cf*Nf^2*Tf^2)/288*amm^4 
+ (864*almm^5*Ca^4*NA*z3 - 3780*almm^5*Ca^4*NA*z5 - 11745*almm^5*Ca^4*NA 
+ 1728*almm^5*Ca^3*NA*Nf*Tf + 32472*almm^4*Ca^4*NA*z3 
+ 4140*almm^4*Ca^4*NA*z5 - 81549*almm^4*Ca^4*NA 
- 1440*almm^4*Ca^3*NA*Nf*Tf*z3 - 5040*almm^4*Ca^3*NA*Nf*Tf*z5 
+ 7200*almm^4*Ca^3*NA*Nf*Tf + 7776*almm^4*Ca^2*Cf*NA*Nf*Tf 
+ 47052*almm^3*Ca^4*NA*z3 + 19800*almm^3*Ca^4*NA*z5 - 81873*almm^3*Ca^4*NA 
+ 18432*almm^3*Ca^3*NA*Nf*Tf*z3 + 1440*almm^3*Ca^3*NA*Nf*Tf*z5 
- 67752*almm^3*Ca^3*NA*Nf*Tf - 7776*almm^3*Ca^2*Cf*NA*Nf*Tf 
- 397368*almm^2*Ca^4*NA*z3 + 152280*almm^2*Ca^4*NA*z5 
+ 1028898*almm^2*Ca^4*NA - 36576*almm^2*Ca^3*NA*Nf*Tf*z3 
- 1098936*almm^2*Ca^3*NA*Nf*Tf + 639360*almm^2*Ca^2*Cf*NA*Nf*Tf*z3 
- 790272*almm^2*Ca^2*Cf*NA*Nf*Tf + 73728*almm^2*Ca^2*NA*Nf^2*Tf^2*z3 
+ 133632*almm^2*Ca^2*NA*Nf^2*Tf^2 + 20736*almm^2*Ca*Cf^2*NA*Nf*Tf 
- 221184*almm^2*Ca*Cf*NA*Nf^2*Tf^2*z3 + 211968*almm^2*Ca*Cf*NA*Nf^2*Tf^2 
- 2400708*almm*Ca^4*NA*z3 + 987660*almm*Ca^4*NA*z5 + 1719423*almm*Ca^4*NA 
+ 1655712*almm*Ca^3*NA*Nf*Tf*z3 - 254880*almm*Ca^3*NA*Nf*Tf*z5 
- 1817880*almm*Ca^3*NA*Nf*Tf + 798336*almm*Ca^2*Cf*NA*Nf*Tf*z3 
- 1030752*almm*Ca^2*Cf*NA*Nf*Tf - 617472*almm*Ca^2*NA*Nf^2*Tf^2*z3 
+ 391488*almm*Ca^2*NA*Nf^2*Tf^2 + 31104*almm*Ca*Cf^2*NA*Nf*Tf 
- 331776*almm*Ca*Cf*NA*Nf^2*Tf^2*z3 + 317952*almm*Ca*Cf*NA*Nf^2*Tf^2 
+ 98304*almm*Ca*NA*Nf^3*Tf^3*z3 - 24576*almm*Ca*NA*Nf^3*Tf^3 
+ 5509416*Ca^4*NA*z3 + 3090780*Ca^4*NA*z5 - 22106704*Ca^4*NA 
- 1217376*Ca^3*NA*Nf*Tf*z3 - 5178960*Ca^3*NA*Nf*Tf*z5 
+ 23501280*Ca^3*NA*Nf*Tf - 7050240*Ca^2*Cf*NA*Nf*Tf*z3 
- 6082560*Ca^2*Cf*NA*Nf*Tf*z5 + 17477280*Ca^2*Cf*NA*Nf*Tf 
- 1654272*Ca^2*NA*Nf^2*Tf^2*z3 + 1474560*Ca^2*NA*Nf^2*Tf^2*z5 
- 5719680*Ca^2*NA*Nf^2*Tf^2 - 7907328*Ca*Cf^2*NA*Nf*Tf*z3 
+ 12165120*Ca*Cf^2*NA*Nf*Tf*z5 - 607104*Ca*Cf^2*NA*Nf*Tf 
+ 4755456*Ca*Cf*NA*Nf^2*Tf^2*z3 + 2211840*Ca*Cf*NA*Nf^2*Tf^2*z5 
- 10861056*Ca*Cf*NA*Nf^2*Tf^2 + 344064*Ca*NA*Nf^3*Tf^3*z3 
+ 229376*Ca*NA*Nf^3*Tf^3 - 476928*Cf^3*NA*Nf*Tf 
+ 3538944*Cf^2*NA*Nf^2*Tf^2*z3 - 4423680*Cf^2*NA*Nf^2*Tf^2*z5 
+ 267264*Cf^2*NA*Nf^2*Tf^2 - 884736*Cf*NA*Nf^3*Tf^3*z3
 + 1327104*Cf*NA*Nf^3*Tf^3 - 2433024*d4AA*z3 + 92160*d4AA + 5750784*d4FA*Nf*z3 
- 589824*d4FA*Nf - 1769472*d4FF*Nf^2*z3 
+ 811008*d4FF*Nf^2)/(10368*NA)*amm^5;

gamma_A_mmom :=

(3*almm*Ca - 13*Ca + 8*Nf*Tf)/6*amm
+ ( - 6*almm^3*Ca^2 + 17*almm^2*Ca^2 - 16*almm^2*Ca*Nf*Tf + 17*almm*Ca^2
- 16*almm*Ca*Nf*Tf - 170*Ca^2 + 136*Ca*Nf*Tf + 96*Cf*Nf*Tf)/24*amm^2 
+ ( - 165*almm^4*Ca^3 + 24*almm^4*Ca^2*Nf*Tf + 54*almm^3*Ca^3*z3 
- 126*almm^3*Ca^3 - 144*almm^3*Ca^2*Nf*Tf - 576*almm^2*Ca^3*z3 
+ 1761*almm^2*Ca^3 + 144*almm^2*Ca^2*Nf*Tf*z3 - 1512*almm^2*Ca^2*Nf*Tf 
- 864*almm^2*Ca*Cf*Nf*Tf - 774*almm*Ca^3*z3 + 102*almm*Ca^3 
- 288*almm*Ca^2*Nf*Tf*z3 - 600*almm*Ca^2*Nf*Tf - 1152*almm*Ca*Cf*Nf*Tf 
+ 3456*Ca^3*z3 - 23032*Ca^3 + 6288*Ca^2*Nf*Tf*z3 + 21320*Ca^2*Nf*Tf 
- 16896*Ca*Cf*Nf*Tf*z3 + 19648*Ca*Cf*Nf*Tf - 3072*Ca*Nf^2*Tf^2*z3 
- 2496*Ca*Nf^2*Tf^2 - 576*Cf^2*Nf*Tf + 6144*Cf*Nf^2*Tf^2*z3 
- 5888*Cf*Nf^2*Tf^2)/288*amm^3; 

gamma_c_mmom :=

(Ca*(almm - 3))/4*amm 
+ (Ca*(3*almm^2*Ca - 3*almm*Ca - 34*Ca + 8*Nf*Tf))/16*amm^2 
+ (Ca*(54*almm^3*Ca^2*z3 - 45*almm^3*Ca^2 - 36*almm^2*Ca^2*z3 + 216*almm^2*Ca^2 
- 48*almm^2*Ca*Nf*Tf + 42*almm*Ca^2*z3 + 109*almm*Ca^2 + 96*almm*Ca*Nf*Tf*z3 
- 152*almm*Ca*Nf*Tf + 564*Ca^2*z3 - 5196*Ca^2 + 96*Ca*Nf*Tf*z3 + 3608*Ca*Nf*Tf 
+ 288*Cf*Nf*Tf - 640*Nf^2*Tf^2))/192*amm^3;

gamma_psi_mmom :=

almm*Cf*amm 
+ (Cf*(3*almm^2*Ca + 6*almm*Ca + 25*Ca - 6*Cf - 8*Nf*Tf))/4*amm^2 
+ (Cf*(18*almm^3*Ca^2*z3 + 27*almm^3*Ca^2 - 24*almm^3*Ca*Cf - 90*almm^2*Ca^2*z3 
+ 123*almm^2*Ca^2 - 36*almm^2*Ca*Cf + 48*almm^2*Ca*Nf*Tf - 618*almm*Ca^2*z3 
+ 395*almm*Ca^2 + 72*almm*Ca*Cf + 192*almm*Ca*Nf*Tf*z3 - 64*almm*Ca*Nf*Tf 
- 1470*Ca^2*z3 + 3843*Ca^2 + 576*Ca*Cf*z3 - 1260*Ca*Cf + 384*Ca*Nf*Tf*z3 
- 1840*Ca*Nf*Tf + 72*Cf^2 - 96*Cf*Nf*Tf + 128*Nf^2*Tf^2))/48*amm^3;

gamma_qmass_mmom :=

- 3*Cf*amm 
+ (Cf*(almm^2*Ca - 67*Ca - 6*Cf + 8*Nf*Tf))/4*amm^2 
+ (Cf*( - 3*almm^3*Ca^2 + 24*almm^3*Ca*Cf - 54*almm^2*Ca^2*z3 + 411*almm^2*Ca^2 
+ 108*almm^2*Ca*Cf - 48*almm^2*Ca*Nf*Tf + 396*almm*Ca^2*z3 + 15*almm*Ca^2 
+ 72*almm*Ca*Cf + 48*almm*Ca*Nf*Tf + 5634*Ca^2*z3 - 10095*Ca^2 - 4224*Ca*Cf*z3 
+ 244*Ca*Cf - 1152*Ca*Nf*Tf*z3 + 3888*Ca*Nf*Tf - 3096*Cf^2 + 1536*Cf*Nf*Tf*z3 
+ 736*Cf*Nf*Tf - 384*Nf^2*Tf^2))/48*amm^3 
+ ( - 126*almm^4*Ca^3*Cf*N_F*z3 + 315*almm^4*Ca^3*Cf*N_F*z5
- 1125*almm^4*Ca^3*Cf*N_F + 954*almm^4*Ca^2*Cf^2*N_F
+ 72*almm^4*Ca^2*Cf*N_F*Nf*Tf - 288*almm^4*Ca*Cf^3*N_F
- 3924*almm^3*Ca^3*Cf*N_F*z3 - 180*almm^3*Ca^3*Cf*N_F*z5
+ 5058*almm^3*Ca^3*Cf*N_F - 1728*almm^3*Ca^2*Cf^2*N_F*z3
+ 4860*almm^3*Ca^2*Cf^2*N_F - 1008*almm^3*Ca^2*Cf*N_F*Nf*Tf
+ 3456*almm^3*Ca*Cf^3*N_F*z3 - 864*almm^3*Ca*Cf^3*N_F
- 53928*almm^2*Ca^3*Cf*N_F*z3 - 3150*almm^2*Ca^3*Cf*N_F*z5
+ 99225*almm^2*Ca^3*Cf*N_F + 18648*almm^2*Ca^2*Cf^2*N_F*z3
+ 14976*almm^2*Ca^2*Cf^2*N_F + 9504*almm^2*Ca^2*Cf*N_F*Nf*Tf*z3
- 34128*almm^2*Ca^2*Cf*N_F*Nf*Tf + 17856*almm^2*Ca*Cf^3*N_F*z3
+ 27432*almm^2*Ca*Cf^3*N_F - 9216*almm^2*Ca*Cf^2*N_F*Nf*Tf*z3
- 10080*almm^2*Ca*Cf^2*N_F*Nf*Tf + 3456*almm^2*Ca*Cf*N_F*Nf^2*Tf^2
- 4608*almm^2*Cf^3*N_F*Nf*Tf*z3 + 88884*almm*Ca^3*Cf*N_F*z3
- 31860*almm*Ca^3*Cf*N_F*z5 + 32839*almm*Ca^3*Cf*N_F
- 46416*almm*Ca^2*Cf^2*N_F*z3 + 24852*almm*Ca^2*Cf^2*N_F
- 73152*almm*Ca^2*Cf*N_F*Nf*Tf*z3 + 12824*almm*Ca^2*Cf*N_F*Nf*Tf
- 91584*almm*Ca*Cf^3*N_F*z3 + 48096*almm*Ca*Cf^3*N_F
+ 51456*almm*Ca*Cf^2*N_F*Nf*Tf*z3 - 27840*almm*Ca*Cf^2*N_F*Nf*Tf
+ 18432*almm*Ca*Cf*N_F*Nf^2*Tf^2*z3 - 5120*almm*Ca*Cf*N_F*Nf^2*Tf^2
+ 27648*almm*Cf^3*N_F*Nf*Tf*z3 + 2304*almm*Cf^3*N_F*Nf*Tf
- 12288*almm*Cf^2*N_F*Nf^2*Tf^2*z3 + 3072*almm*Cf^2*N_F*Nf^2*Tf^2
+ 1600326*Ca^3*Cf*N_F*z3 - 196965*Ca^3*Cf*N_F*z5 - 2247471*Ca^3*Cf*N_F
- 939240*Ca^2*Cf^2*N_F*z3 - 126720*Ca^2*Cf^2*N_F*z5 + 846270*Ca^2*Cf^2*N_F
- 719136*Ca^2*Cf*N_F*Nf*Tf*z3 + 1399224*Ca^2*Cf*N_F*Nf*Tf
- 118656*Ca*Cf^3*N_F*z3 + 760320*Ca*Cf^3*N_F*z5 - 1992360*Ca*Cf^3*N_F
+ 364032*Ca*Cf^2*N_F*Nf*Tf*z3 + 46080*Ca*Cf^2*N_F*Nf*Tf*z5
+ 130272*Ca*Cf^2*N_F*Nf*Tf + 82944*Ca*Cf*N_F*Nf^2*Tf^2*z3
- 255552*Ca*Cf*N_F*Nf^2*Tf^2 + 193536*Cf^4*N_F*z3 + 90792*Cf^4*N_F
- 87552*Cf^3*N_F*Nf*Tf*z3 - 276480*Cf^3*N_F*Nf*Tf*z5 + 497472*Cf^3*N_F*Nf*Tf
+ 36864*Cf^2*N_F*Nf^2*Tf^2*z3 - 80256*Cf^2*N_F*Nf^2*Tf^2
+ 9216*Cf*N_F*Nf^3*Tf^3 - 138240*d4FA*z3 + 18432*d4FA + 276480*d4FF*Nf*z3
- 36864*d4FF*Nf)/(576*N_F)*amm^4;

C_g:=

1 + ( - 9*al^2*Ca - 18*al*Ca - 169*Ca + 80*Nf*Tf)/72*a 
+ (243*al^4*Ca^2 - 648*al^3*Ca^2 + 1944*al^2*Ca^2*z3 - 1242*al^2*Ca^2 
- 4320*al^2*Ca*Nf*Tf - 14256*al*Ca^2*z3 + 8568*al*Ca^2 - 2880*al*Ca*Nf*Tf 
+ 25272*Ca^2*z3 - 218569*Ca^2 + 41472*Ca*Nf*Tf*z3 + 121504*Ca*Nf*Tf 
- 82944*Cf*Nf*Tf*z3 + 95040*Cf*Nf*Tf - 6400*Nf^2*Tf^2)/10368*a^2 
+ ( - 3645*al^6*Ca^3 + 21870*al^5*Ca^3 + 33048*al^4*Ca^3*z3 
- 68040*al^4*Ca^3*z5 - 183951*al^4*Ca^3 + 97200*al^4*Ca^2*Nf*Tf 
+ 754272*al^3*Ca^3*z3 + 38880*al^3*Ca^3*z5 - 1501740*al^3*Ca^3 
- 155520*al^3*Ca^2*Nf*Tf + 206064*al^2*Ca^3*z3 + 680400*al^2*Ca^3*z5 
- 710235*al^2*Ca^3 - 1026432*al^2*Ca^2*Nf*Tf*z3 - 1887840*al^2*Ca^2*Nf*Tf 
+ 2239488*al^2*Ca*Cf*Nf*Tf*z3 - 2566080*al^2*Ca*Cf*Nf*Tf 
- 172800*al^2*Ca*Nf^2*Tf^2 - 20977056*al*Ca^3*z3 + 6881760*al*Ca^3*z5
+ 3407958*al*Ca^3 + 11259648*al*Ca^2*Nf*Tf*z3 - 4231296*al*Ca^2*Nf*Tf 
+ 1492992*al*Ca*Cf*Nf*Tf*z3 - 1710720*al*Ca*Cf*Nf*Tf 
- 2654208*al*Ca*Nf^2*Tf^2*z3 + 778752*al*Ca*Nf^2*Tf^2 + 39610296*Ca^3*z3 
+ 15172920*Ca^3*z5 - 206477857*Ca^3 + 21036672*Ca^2*Nf*Tf*z3 
- 19906560*Ca^2*Nf*Tf*z5 + 170325744*Ca^2*Nf*Tf - 80372736*Ca*Cf*Nf*Tf*z3 
- 29859840*Ca*Cf*Nf*Tf*z5 + 141862464*Ca*Cf*Nf*Tf - 14598144*Ca*Nf^2*Tf^2*z3 
- 28289280*Ca*Nf^2*Tf^2 - 36827136*Cf^2*Nf*Tf*z3 + 59719680*Cf^2*Nf*Tf*z5 
- 11860992*Cf^2*Nf*Tf + 31850496*Cf*Nf^2*Tf^2*z3 - 41711616*Cf*Nf^2*Tf^2 
+ 512000*Nf^3*Tf^3)/746496*a^3;


C_A:=

1 + (9*al^2*Ca + 18*al*Ca + 97*Ca - 80*Nf*Tf)/36*a 
+ (810*al^3*Ca^2 + 2430*al^2*Ca^2 + 5184*al*Ca^2*z3 + 2817*al*Ca^2 
- 2880*al*Ca*Nf*Tf - 7776*Ca^2*z3 + 83105*Ca^2 - 20736*Ca*Nf*Tf*z3 
- 69272*Ca*Nf*Tf + 41472*Cf*Nf*Tf*z3 - 47520*Cf*Nf*Tf 
+ 12800*Nf^2*Tf^2)/2592*a^2 
+ ( - 12636*al^4*Ca^3*z3 + 17010*al^4*Ca^3*z5 + 64638*al^4*Ca^3 
- 51516*al^3*Ca^3*z3 + 19440*al^3*Ca^3*z5 + 322947*al^3*Ca^3 
+ 203148*al^2*Ca^3*z3 - 8748*al^2*Ca^3*z4 - 374220*al^2*Ca^3*z5 
+ 1094553*al^2*Ca^3 + 15552*al^2*Ca^2*Nf*Tf*z3 - 303912*al^2*Ca^2*Nf*Tf 
+ 4636764*al*Ca^3*z3 - 34992*al*Ca^3*z4 - 1341360*al*Ca^3*z5 + 1457685*al*Ca^3 
- 3670272*al*Ca^2*Nf*Tf*z3 - 890064*al*Ca^2*Nf*Tf + 746496*al*Ca*Cf*Nf*Tf*z3 
- 855360*al*Ca*Cf*Nf*Tf + 663552*al*Ca*Nf^2*Tf^2*z3 + 64512*al*Ca*Nf^2*Tf^2 
- 7531056*Ca^3*z3 - 26244*Ca^3*z4 - 3414150*Ca^3*z5 + 44961125*Ca^3 
- 7293888*Ca^2*Nf*Tf*z3 + 839808*Ca^2*Nf*Tf*z4 + 4976640*Ca^2*Nf*Tf*z5 
- 49928712*Ca^2*Nf*Tf + 23514624*Ca*Cf*Nf*Tf*z3 - 1119744*Ca*Cf*Nf*Tf*z4 
+ 7464960*Ca*Cf*Nf*Tf*z5 - 37099872*Ca*Cf*Nf*Tf + 5971968*Ca*Nf^2*Tf^2*z3 
+ 13873536*Ca*Nf^2*Tf^2 + 9206784*Cf^2*Nf*Tf*z3 - 14929920*Cf^2*Nf*Tf*z5 
+ 2965248*Cf^2*Nf*Tf - 12939264*Cf*Nf^2*Tf^2*z3 + 16130304*Cf*Nf^2*Tf^2 
- 1024000*Nf^3*Tf^3)/93312*a^3;

C_c:=

1 + Ca*a 
+ (Ca*( - 36*al^2*Ca*z3 + 72*al^2*Ca + 72*al*Ca*z3 - 21*al*Ca - 180*Ca*z3 
+ 1943*Ca - 760*Nf*Tf))/192*a^2 + (Ca*( - 11178*al^3*Ca^2*z3 
- 4860*al^3*Ca^2*z5 + 29241*al^3*Ca^2 - 56862*al^2*Ca^2*z3 + 1458*al^2*Ca^2*z4 
+ 34020*al^2*Ca^2*z5 + 102789*al^2*Ca^2 + 254826*al*Ca^2*z3 + 5832*al*Ca^2*z4 
- 63180*al*Ca^2*z5 - 3510*al*Ca^2 - 67392*al*Ca*Nf*Tf*z3 + 42984*al*Ca*Nf*Tf 
- 728082*Ca^2*z3 + 4374*Ca^2*z4 - 63180*Ca^2*z5 + 4329412*Ca^2 
- 100224*Ca*Nf*Tf*z3 - 139968*Ca*Nf*Tf*z4 - 2650192*Ca*Nf*Tf 
+ 684288*Cf*Nf*Tf*z3 + 186624*Cf*Nf*Tf*z4 - 1165104*Cf*Nf*Tf 
+ 27648*Nf^2*Tf^2*z3 + 330304*Nf^2*Tf^2))/31104*a^3;


C_psi:=

1 - al*Cf*a 
+ (Cf*( - 9*al^2*Ca + 8*al^2*Cf + 24*al*Ca*z3 - 52*al*Ca + 24*Ca*z3 - 82*Ca 
+ 5*Cf + 28*Nf*Tf))/8*a^2 + (Cf*(1728*al^3*Ca^2*z3 - 11880*al^3*Ca^2 
- 5184*al^3*Ca*Cf*z3 + 12312*al^3*Ca*Cf + 3456*al^3*Cf^2*z3 - 5184*al^3*Cf^2 
+ 25272*al^2*Ca^2*z3 - 972*al^2*Ca^2*z4 - 6480*al^2*Ca^2*z5 - 63747*al^2*Ca^2 
- 31104*al^2*Ca*Cf*z3 + 59616*al^2*Ca*Cf + 181440*al*Ca^2*z3 - 1944*al*Ca^2*z4 
- 12960*al*Ca^2*z5 - 358191*al*Ca^2 + 57024*al*Ca*Cf*z3 - 103680*al*Ca*Cf*z5 
+ 85536*al*Ca*Cf - 41472*al*Ca*Nf*Tf*z3 + 124056*al*Ca*Nf*Tf - 11016*al*Cf^2 
- 28512*al*Cf*Nf*Tf + 678024*Ca^2*z3 + 22356*Ca^2*z4 - 213840*Ca^2*z5 
- 1274056*Ca^2 - 228096*Ca*Cf*z3 - 31104*Ca*Cf*z4 + 103680*Ca*Cf*z5 
+ 215352*Ca*Cf - 89856*Ca*Nf*Tf*z3 + 760768*Ca*Nf*Tf + 31536*Cf^2 
- 82944*Cf*Nf*Tf*z3 + 68256*Cf*Nf*Tf - 100480*Nf^2*Tf^2))/5184*a^3;

C_qmass:=

1 + Cf*( - al - 4)*a 
+ (Cf*( - 18*al^2*Ca + 24*al^2*Cf - 84*al*Ca + 96*al*Cf + 432*Ca*z3 - 1285*Ca 
- 288*Cf*z3 + 57*Cf + 332*Nf*Tf))/24*a^2 
+ (Cf*( - 13122*al^3*Ca^2 + 15552*al^3*Ca*Cf - 7776*al^3*Cf^2 
+ 8748*al^2*Ca^2*z3 - 71685*al^2*Ca^2 - 23328*al^2*Ca*Cf*z3 + 89424*al^2*Ca*Cf 
+ 46656*al^2*Cf^2*z3 - 31104*al^2*Cf^2 + 103032*al*Ca^2*z3 - 357777*al*Ca^2 
- 334368*al*Ca*Cf*z3 + 573804*al*Ca*Cf - 31104*al*Ca*Nf*Tf*z3 
+ 113400*al*Ca*Nf*Tf - 46656*al*Cf^2*z3 - 30132*al*Cf^2 + 62208*al*Cf*Nf*Tf*z3 
- 123120*al*Cf*Nf*Tf + 3368844*Ca^2*z3 - 466560*Ca^2*z5 - 6720046*Ca^2 
- 2493504*Ca*Cf*z3 + 155520*Ca*Cf*z5 + 2028348*Ca*Cf - 532224*Ca*Nf*Tf*z3 
+ 186624*Ca*Nf*Tf*z4 + 3052384*Ca*Nf*Tf + 451008*Cf^2*z3 + 933120*Cf^2*z5 
- 2091096*Cf^2 - 331776*Cf*Nf*Tf*z3 - 186624*Cf*Nf*Tf*z4 + 958176*Cf*Nf*Tf 
- 27648*Nf^2*Tf^2*z3 - 240448*Nf^2*Tf^2))/7776*a^3;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                    minimal MOM for SU(Nc) 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


gamma_A_mmom :=

(3*almm*Nc - 13*Nc + 4*Nf)/6*amm 
+ ( - 6*almm^3*Nc^3 + 17*almm^2*Nc^3 - 8*almm^2*Nc^2*Nf + 17*almm*Nc^3 
- 8*almm*Nc^2*Nf - 170*Nc^3 + 92*Nc^2*Nf - 24*Nf)/(24*Nc)*amm^2 
+ ( - 165*almm^4*Nc^5 + 12*almm^4*Nc^4*Nf + 54*almm^3*Nc^5*z3 - 126*almm^3*Nc^5 
- 72*almm^3*Nc^4*Nf - 576*almm^2*Nc^5*z3 + 1761*almm^2*Nc^5 
+ 72*almm^2*Nc^4*Nf*z3 - 972*almm^2*Nc^4*Nf + 216*almm^2*Nc^2*Nf 
- 774*almm*Nc^5*z3 + 102*almm*Nc^5 - 144*almm*Nc^4*Nf*z3 - 588*almm*Nc^4*Nf 
+ 288*almm*Nc^2*Nf + 3456*Nc^5*z3 - 23032*Nc^5 - 1080*Nc^4*Nf*z3 
+ 15500*Nc^4*Nf - 1360*Nc^3*Nf^2 + 4224*Nc^2*Nf*z3 - 4768*Nc^2*Nf 
- 768*Nc*Nf^2*z3 + 736*Nc*Nf^2 - 72*Nf)/(288*Nc^2)*amm^3 
+ (1728*almm^5*Nc^7*z3 - 7560*almm^5*Nc^7*z5 - 23490*almm^5*Nc^7 
+ 1728*almm^5*Nc^6*Nf + 52389*almm^4*Nc^7*z3 - 2250*almm^4*Nc^7*z5 
- 130590*almm^4*Nc^7 - 1440*almm^4*Nc^6*Nf*z3 - 5040*almm^4*Nc^6*Nf*z5 
+ 10440*almm^4*Nc^6*Nf + 3888*almm^4*Nc^5*z3 + 2430*almm^4*Nc^5*z5 
- 3888*almm^4*Nc^4*Nf + 38214*almm^3*Nc^7*z3 + 40410*almm^3*Nc^7*z5 
- 20727*almm^3*Nc^7 + 23616*almm^3*Nc^6*Nf*z3 + 1440*almm^3*Nc^6*Nf*z5 
- 86328*almm^3*Nc^6*Nf + 1944*almm^3*Nc^5*z3 + 53460*almm^3*Nc^5*z5 
+ 3888*almm^3*Nc^4*Nf - 937188*almm^2*Nc^7*z3 + 656370*almm^2*Nc^7*z5 
+ 1387395*almm^2*Nc^7 + 324144*almm^2*Nc^6*Nf*z3 - 30240*almm^2*Nc^6*Nf*z5 
- 1222596*almm^2*Nc^6*Nf - 18432*almm^2*Nc^5*Nf^2*z3 + 93888*almm^2*Nc^5*Nf^2 
+ 93312*almm^2*Nc^5*z3 + 145800*almm^2*Nc^5*z5 - 5832*almm^2*Nc^5 
- 319680*almm^2*Nc^4*Nf*z3 + 373104*almm^2*Nc^4*Nf + 55296*almm^2*Nc^3*Nf^2*z3 
- 52992*almm^2*Nc^3*Nf^2 + 5184*almm^2*Nc^2*Nf - 3727014*almm*Nc^7*z3 
+ 1557630*almm*Nc^7*z5 + 1030995*almm*Nc^7 + 1860768*almm*Nc^6*Nf*z3 
- 142560*almm*Nc^6*Nf*z5 - 1254696*almm*Nc^6*Nf - 400896*almm*Nc^5*Nf^2*z3 
+ 192288*almm*Nc^5*Nf^2 + 872856*almm*Nc^5*z3 - 461700*almm*Nc^5*z5 
- 23328*almm*Nc^5 + 24576*almm*Nc^4*Nf^3*z3 - 6144*almm*Nc^4*Nf^3 
- 383616*almm*Nc^4*Nf*z3 + 428544*almm*Nc^4*Nf + 82944*almm*Nc^3*Nf^2*z3 
- 79488*almm*Nc^3*Nf^2 + 7776*almm*Nc^2*Nf + 8025711*Nc^7*z3 + 4451400*Nc^7*z5 
- 27205691*Nc^7 - 5654160*Nc^6*Nf*z3 - 4647600*Nc^6*Nf*z5 + 23030340*Nc^6*Nf 
+ 642816*Nc^5*Nf^2*z3 + 737280*Nc^5*Nf^2*z5 - 4246944*Nc^5*Nf^2 
- 2563488*Nc^5*z3 - 4949910*Nc^5*z5 + 142344*Nc^5 - 24576*Nc^4*Nf^3*z3 
+ 188672*Nc^4*Nf^3 + 8424000*Nc^4*Nf*z3 - 2730240*Nc^4*Nf*z5 - 7459344*Nc^4*Nf 
- 1810944*Nc^3*Nf^2*z3 + 552960*Nc^3*Nf^2*z5 + 2377728*Nc^3*Nf^2 
+ 110592*Nc^2*Nf^3*z3 - 165888*Nc^2*Nf^3 - 1976832*Nc^2*Nf*z3 
+ 3041280*Nc^2*Nf*z5 - 326736*Nc^2*Nf - 221184*Nc*Nf^2*z3 - 552960*Nc*Nf^2*z5 
+ 337536*Nc*Nf^2 + 59616*Nf)/(20736*Nc^3)*amm^4;

gamma_c_mmom :=

(Nc*(almm - 3))/4*amm 
+ (Nc*(3*almm^2*Nc - 3*almm*Nc - 34*Nc + 4*Nf))/16*amm^2 
+ (54*almm^3*Nc^3*z3 - 45*almm^3*Nc^3 - 36*almm^2*Nc^3*z3 + 216*almm^2*Nc^3 
- 24*almm^2*Nc^2*Nf + 42*almm*Nc^3*z3 + 109*almm*Nc^3 + 48*almm*Nc^2*Nf*z3 
- 76*almm*Nc^2*Nf + 564*Nc^3*z3 - 5196*Nc^3 + 48*Nc^2*Nf*z3 + 1876*Nc^2*Nf 
- 160*Nc*Nf^2 - 72*Nf)/192*amm^3 
+ (3843*almm^4*Nc^5*z3 + 2070*almm^4*Nc^5*z5 - 8052*almm^4*Nc^5 
+ 72*almm^4*Nc^4*Nf - 3456*almm^4*Nc^3*z3 + 1890*almm^4*Nc^3*z5 
+ 8298*almm^3*Nc^5*z3 - 6390*almm^3*Nc^5*z5 - 9411*almm^3*Nc^5 
- 576*almm^3*Nc^4*Nf*z3 + 192*almm^3*Nc^4*Nf + 10152*almm^3*Nc^3*z3 
- 18900*almm^3*Nc^3*z5 - 108*almm^2*Nc^5*z3 - 32790*almm^2*Nc^5*z5 
+ 73071*almm^2*Nc^5 - 2448*almm^2*Nc^4*Nf*z3 + 3360*almm^2*Nc^4*Nf*z5 
- 32388*almm^2*Nc^4*Nf + 2880*almm^2*Nc^3*Nf^2 + 3888*almm^2*Nc^3*z3 
- 22680*almm^2*Nc^3*z5 + 648*almm^2*Nc^3 + 1296*almm^2*Nc^2*Nf 
- 40458*almm*Nc^5*z3 + 26790*almm*Nc^5*z5 + 88801*almm*Nc^5 
+ 1152*almm*Nc^4*Nf*z3 - 12480*almm*Nc^4*Nf*z5 - 42248*almm*Nc^4*Nf 
+ 3072*almm*Nc^3*Nf^2*z3 + 3136*almm*Nc^3*Nf^2 - 1080*almm*Nc^3*z3 
- 52380*almm*Nc^3*z5 + 2592*almm*Nc^3 - 1728*almm*Nc^2*Nf*z3 
+ 3600*almm*Nc^2*Nf + 310041*Nc^5*z3 + 192240*Nc^5*z5 - 1888893*Nc^5 
- 91728*Nc^4*Nf*z3 - 59040*Nc^4*Nf*z5 + 997068*Nc^4*Nf + 13824*Nc^3*Nf^2*z3 
- 141984*Nc^3*Nf^2 - 526176*Nc^3*z3 + 549990*Nc^3*z5 + 14904*Nc^3 
+ 3840*Nc^2*Nf^3 + 54720*Nc^2*Nf*z3 - 34560*Nc^2*Nf*z5 - 104928*Nc^2*Nf 
- 4608*Nc*Nf^2*z3 + 18816*Nc*Nf^2 - 432*Nf)/(4608*Nc)*amm^4;

gamma_psi_mmom :=

(almm*(Nc^2 - 1))/(2*Nc)*amm 
+ (3*almm^2*Nc^4 - 3*almm^2*Nc^2 + 6*almm*Nc^4 - 6*almm*Nc^2 + 22*Nc^4 
- 4*Nc^3*Nf - 19*Nc^2 + 4*Nc*Nf - 3)/(8*Nc^2)*amm^2 
+ (18*almm^3*Nc^6*z3 + 15*almm^3*Nc^6 - 18*almm^3*Nc^4*z3 - 3*almm^3*Nc^4 
- 12*almm^3*Nc^2 - 90*almm^2*Nc^6*z3 + 105*almm^2*Nc^6 + 24*almm^2*Nc^5*Nf 
+ 90*almm^2*Nc^4*z3 - 87*almm^2*Nc^4 - 24*almm^2*Nc^3*Nf - 18*almm^2*Nc^2 
- 618*almm*Nc^6*z3 + 431*almm*Nc^6 + 96*almm*Nc^5*Nf*z3 - 32*almm*Nc^5*Nf 
+ 618*almm*Nc^4*z3 - 467*almm*Nc^4 - 96*almm*Nc^3*Nf*z3 + 32*almm*Nc^3*Nf 
+ 36*almm*Nc^2 - 1182*Nc^6*z3 + 3231*Nc^6 + 192*Nc^5*Nf*z3 - 944*Nc^5*Nf 
+ 32*Nc^4*Nf^2 + 894*Nc^4*z3 - 2637*Nc^4 - 192*Nc^3*Nf*z3 + 968*Nc^3*Nf 
- 32*Nc^2*Nf^2 + 288*Nc^2*z3 - 576*Nc^2 - 24*Nc*Nf - 18)/(96*Nc^3)*amm^3 
+ (330*almm^4*Nc^8*z3 + 75*almm^4*Nc^8*z5 - 151*almm^4*Nc^8 - 12*almm^4*Nc^7*Nf 
- 420*almm^4*Nc^6*z3 - 45*almm^4*Nc^6*z5 + 280*almm^4*Nc^6 + 12*almm^4*Nc^5*Nf 
+ 42*almm^4*Nc^4*z3 - 30*almm^4*Nc^4*z5 - 105*almm^4*Nc^4 + 48*almm^4*Nc^2*z3 
- 24*almm^4*Nc^2 + 1116*almm^3*Nc^8*z3 - 180*almm^3*Nc^8*z5 - 33*almm^3*Nc^8 
- 192*almm^3*Nc^7*Nf*z3 + 184*almm^3*Nc^7*Nf - 1620*almm^3*Nc^6*z3 
+ 180*almm^3*Nc^6*z5 + 663*almm^3*Nc^6 + 192*almm^3*Nc^5*Nf*z3 
- 184*almm^3*Nc^5*Nf + 360*almm^3*Nc^4*z3 - 558*almm^3*Nc^4 
+ 144*almm^3*Nc^2*z3 - 72*almm^3*Nc^2 - 1662*almm^2*Nc^8*z3 
+ 3130*almm^2*Nc^8*z5 - 5767*almm^2*Nc^8 - 384*almm^2*Nc^7*Nf*z3 
- 160*almm^2*Nc^7*Nf*z5 + 2580*almm^2*Nc^7*Nf - 96*almm^2*Nc^6*Nf^2 
+ 1518*almm^2*Nc^6*z3 - 4510*almm^2*Nc^6*z5 + 6307*almm^2*Nc^6 
+ 576*almm^2*Nc^5*Nf*z3 + 160*almm^2*Nc^5*Nf*z5 - 2940*almm^2*Nc^5*Nf 
+ 96*almm^2*Nc^4*Nf^2 + 144*almm^2*Nc^4*z3 + 1380*almm^2*Nc^4*z5 
- 558*almm^2*Nc^4 - 192*almm^2*Nc^3*Nf*z3 + 360*almm^2*Nc^3*Nf + 18*almm^2*Nc^2 
- 33680*almm*Nc^8*z3 + 17420*almm*Nc^8*z5 + 14292*almm*Nc^8 
+ 7040*almm*Nc^7*Nf*z3 - 3200*almm*Nc^7*Nf*z5 - 3752*almm*Nc^7*Nf 
+ 320*almm*Nc^6*Nf^2 + 49248*almm*Nc^6*z3 - 37500*almm*Nc^6*z5 
- 13642*almm*Nc^6 - 9408*almm*Nc^5*Nf*z3 + 5760*almm*Nc^5*Nf*z5 
+ 2632*almm*Nc^5*Nf - 192*almm*Nc^4*Nf^2 - 15568*almm*Nc^4*z3 
+ 20080*almm*Nc^4*z5 - 122*almm*Nc^4 + 2368*almm*Nc^3*Nf*z3 
- 2560*almm*Nc^3*Nf*z5 + 1024*almm*Nc^3*Nf - 128*almm*Nc^2*Nf^2 - 528*almm*Nc^2 
+ 96*almm*Nc*Nf - 172560*Nc^8*z3 + 61875*Nc^8*z5 + 252104*Nc^8 
+ 43392*Nc^7*Nf*z3 - 12000*Nc^7*Nf*z5 - 118572*Nc^7*Nf - 1536*Nc^6*Nf^2*z3 
+ 15392*Nc^6*Nf^2 + 118002*Nc^6*z3 - 29085*Nc^6*z5 - 225318*Nc^6 
- 640*Nc^5*Nf^3 - 36864*Nc^5*Nf*z3 + 480*Nc^5*Nf*z5 + 120868*Nc^5*Nf 
+ 2304*Nc^4*Nf^2*z3 - 16592*Nc^4*Nf^2 + 66462*Nc^4*z3 - 55830*Nc^4*z5 
- 19731*Nc^4 + 640*Nc^3*Nf^3 - 6912*Nc^3*Nf*z3 + 11520*Nc^3*Nf*z5 
+ 7152*Nc^3*Nf - 768*Nc^2*Nf^2*z3 + 1200*Nc^2*Nf^2 - 2304*Nc^2*z3 
+ 7680*Nc^2*z5 - 3974*Nc^2 + 384*Nc*Nf*z3 - 9448*Nc*Nf - 9600*z3 + 15360*z5 
- 3081)/(384*Nc^4)*amm^4;


gamma_O_msbar := 

(9*al*Nc - 35*Nc + 8*Nf)/12*a 
+ (12*al^2*Nc^3 + 63*al*Nc^3 - 449*Nc^3 + 188*Nc^2*Nf - 48*Nf)/(48*Nc)*a^2 
+ (459*al^3*Nc^5 + 162*al^2*Nc^5*z3 + 1944*al^2*Nc^5 + 648*al*Nc^5*z3 
+ 9936*al*Nc^5 - 2484*al*Nc^4*Nf + 486*Nc^5*z3 - 75607*Nc^5 - 2592*Nc^4*Nf*z3 
+ 49052*Nc^4*Nf - 4144*Nc^3*Nf^2 - 5184*Nc^2*Nf*z3 - 4116*Nc^2*Nf 
+ 1056*Nc*Nf^2 - 432*Nf)/(1728*Nc^2)*a^3 
+ ( - 4617*al^4*Nc^7*z3 + 9720*al^4*Nc^7*z5 + 33048*al^4*Nc^7 
- 69984*al^4*Nc^5*z3 + 65610*al^4*Nc^5*z5 + 53946*al^3*Nc^7*z3 
+ 2916*al^3*Nc^7*z4 - 21870*al^3*Nc^7*z5 + 164349*al^3*Nc^7 
+ 285768*al^3*Nc^5*z3 - 189540*al^3*Nc^5*z5 + 311364*al^2*Nc^7*z3 
- 15552*al^2*Nc^7*z4 - 104490*al^2*Nc^7*z5 + 658233*al^2*Nc^7 
- 36288*al^2*Nc^6*Nf*z3 + 3888*al^2*Nc^6*Nf*z4 - 107028*al^2*Nc^6*Nf 
+ 664848*al^2*Nc^5*z3 + 262440*al^2*Nc^5*z5 - 17496*al^2*Nc^5 
+ 1940598*al*Nc^7*z3 - 179820*al*Nc^7*z4 - 1649970*al*Nc^7*z5 + 4725537*al*Nc^7 
- 637632*al*Nc^6*Nf*z3 - 108864*al*Nc^6*Nf*z4 - 1725096*al*Nc^6*Nf 
+ 124416*al*Nc^5*Nf^2*z3 - 103584*al*Nc^5*Nf^2 + 5207976*al*Nc^5*z3 
- 4184460*al*Nc^5*z5 - 69984*al*Nc^5 - 933120*al*Nc^4*Nf*z3 
- 279936*al*Nc^4*Nf*z4 + 1393848*al*Nc^4*Nf + 3586437*Nc^7*z3 - 192456*Nc^7*z4 
- 6203790*Nc^7*z5 - 29904119*Nc^7 - 3785184*Nc^6*Nf*z3 + 1061424*Nc^6*Nf*z4 
+ 3576960*Nc^6*Nf*z5 + 25977164*Nc^6*Nf - 850176*Nc^5*Nf^2*z3 
- 186624*Nc^5*Nf^2*z4 - 4123456*Nc^5*Nf^2 - 29587680*Nc^5*z3 - 14849730*Nc^5*z5 
+ 1256472*Nc^5 + 55296*Nc^4*Nf^3*z3 - 98432*Nc^4*Nf^3 + 1790208*Nc^4*Nf*z3 
+ 2052864*Nc^4*Nf*z4 + 2799360*Nc^4*Nf*z5 - 2555120*Nc^4*Nf 
+ 1506816*Nc^3*Nf^2*z3 - 373248*Nc^3*Nf^2*z4 + 1201984*Nc^3*Nf^2 
+ 39424*Nc^2*Nf^3 + 542592*Nc^2*Nf*z3 - 1866240*Nc^2*Nf*z5 + 1699632*Nc^2*Nf 
- 3373056*Nc*Nf^2*z3 + 1435392*Nc*Nf^2 + 357696*Nf)/(124416*Nc^3)*a^4;

gamma_O_mmom := 

(9*almm*Nc - 35*Nc + 8*Nf)/12*amm 
+ ( - 12*almm^3*Nc^3 + 43*almm^2*Nc^3 - 16*almm^2*Nc^2*Nf + 25*almm*Nc^3 
- 16*almm*Nc^2*Nf - 442*Nc^3 + 196*Nc^2*Nf - 48*Nf)/(48*Nc)*amm^2 
+ ( - 330*almm^4*Nc^5 + 24*almm^4*Nc^4*Nf + 270*almm^3*Nc^5*z3 
- 387*almm^3*Nc^5 - 144*almm^3*Nc^4*Nf - 1260*almm^2*Nc^5*z3 + 4170*almm^2*Nc^5 + 144*almm^2*Nc^4*Nf*z3 - 2016*almm^2*Nc^4*Nf + 432*almm^2*Nc^2*Nf 
- 1422*almm*Nc^5*z3 + 531*almm*Nc^5 - 144*almm*Nc^4*Nf*z3 - 1404*almm*Nc^4*Nf 
+ 576*almm*Nc^2*Nf + 8604*Nc^5*z3 - 61652*Nc^5 - 2016*Nc^4*Nf*z3 
+ 36628*Nc^4*Nf - 3200*Nc^3*Nf^2 + 8448*Nc^2*Nf*z3 - 9752*Nc^2*Nf 
- 1536*Nc*Nf^2*z3 + 1472*Nc*Nf^2 - 144*Nf)/(576*Nc^2)*amm^3 
+ (3456*almm^5*Nc^7*z3 - 15120*almm^5*Nc^7*z5 - 46980*almm^5*Nc^7 
+ 3456*almm^5*Nc^6*Nf + 139365*almm^4*Nc^7*z3 + 14130*almm^4*Nc^7*z5 
- 333648*almm^4*Nc^7 - 2880*almm^4*Nc^6*Nf*z3 - 10080*almm^4*Nc^6*Nf*z5 
+ 21528*almm^4*Nc^6*Nf - 23328*almm^4*Nc^5*z3 + 21870*almm^4*Nc^5*z5 
- 7776*almm^4*Nc^4*Nf + 151110*almm^3*Nc^7*z3 + 23310*almm^3*Nc^7*z5 
- 126153*almm^3*Nc^7 + 42048*almm^3*Nc^6*Nf*z3 + 2880*almm^3*Nc^6*Nf*z5 
- 170928*almm^3*Nc^6*Nf + 95256*almm^3*Nc^5*z3 - 63180*almm^3*Nc^5*z5 
+ 7776*almm^3*Nc^4*Nf - 1875348*almm^2*Nc^7*z3 + 1017630*almm^2*Nc^7*z5 
+ 3432429*almm^2*Nc^7 + 626256*almm^2*Nc^6*Nf*z3 - 30240*almm^2*Nc^6*Nf*z5 
- 2736684*almm^2*Nc^6*Nf - 36864*almm^2*Nc^5*Nf^2*z3 + 213696*almm^2*Nc^5*Nf^2 
+ 221616*almm^2*Nc^5*z3 + 87480*almm^2*Nc^5*z5 - 5832*almm^2*Nc^5 
- 639360*almm^2*Nc^4*Nf*z3 + 757872*almm^2*Nc^4*Nf + 110592*almm^2*Nc^3*Nf^2*z3 
- 105984*almm^2*Nc^3*Nf^2 + 10368*almm^2*Nc^2*Nf - 7818150*almm*Nc^7*z3 
+ 3356370*almm*Nc^7*z5 + 2861199*almm*Nc^7 + 3731904*almm*Nc^6*Nf*z3 
- 397440*almm*Nc^6*Nf*z5 - 2889624*almm*Nc^6*Nf - 774144*almm*Nc^5*Nf^2*z3 
+ 412800*almm*Nc^5*Nf^2 + 1735992*almm*Nc^5*z3 - 1394820*almm*Nc^5*z5 
- 23328*almm*Nc^5 + 49152*almm*Nc^4*Nf^3*z3 - 12288*almm*Nc^4*Nf^3 
- 782784*almm*Nc^4*Nf*z3 + 889488*almm*Nc^4*Nf + 165888*almm*Nc^3*Nf^2*z3 
- 158976*almm*Nc^3*Nf^2 + 15552*almm*Nc^2*Nf + 18841791*Nc^7*z3 
+ 10632960*Nc^7*z5 - 71411419*Nc^7 - 12133872*Nc^6*Nf*z3 - 9826560*Nc^6*Nf*z5 
+ 55034292*Nc^6*Nf + 1410048*Nc^5*Nf^2*z3 + 1474560*Nc^5*Nf^2*z5 
- 9771744*Nc^5*Nf^2 - 9862560*Nc^5*z3 - 4949910*Nc^5*z5 + 418824*Nc^5 
- 49152*Nc^4*Nf^3*z3 + 411904*Nc^4*Nf^3 + 17340480*Nc^4*Nf*z3 
- 5771520*Nc^4*Nf*z5 - 15863040*Nc^4*Nf - 3663360*Nc^3*Nf^2*z3 
+ 1105920*Nc^3*Nf^2*z5 + 4924800*Nc^3*Nf^2 + 221184*Nc^2*Nf^3*z3 
- 331776*Nc^2*Nf^3 - 3953664*Nc^2*Nf*z3 + 6082560*Nc^2*Nf*z5 - 657360*Nc^2*Nf 
- 442368*Nc*Nf^2*z3 - 1105920*Nc*Nf^2*z5 + 675072*Nc*Nf^2 
+ 119232*Nf)/(41472*Nc^3)*amm^4;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


